FlashR: R-Programmed Parallel and Scalable Machine Learning using SSDs

R is one of the most popular programming languages for statistics and machine learning, but the R framework is relatively slow and unable to scale to large datasets. The general approach for speeding up an implementation in R is to implement the algorithms in C or FORTRAN and provide an R wrapper. FlashR takes a different approach: it executes R code in parallel and scales the code beyond memory capacity by utilizing solid-state drives (SSDs) automatically. It provides a small number of generalized operations (GenOps) upon which we reimplement a large number of matrix functions in the R base package. As such, FlashR parallelizes and scales existing R code with little/no modification. To reduce data movement between CPU and SSDs, FlashR evaluates matrix operations lazily, fuses operations at runtime, and uses cache-aware, two-level matrix partitioning. We evaluate FlashR on a variety of machine learning and statistics algorithms on inputs of up to four billion data points. FlashR out-of-core tracks closely the performance of FlashR in-memory. The R code for machine learning algorithms executed in FlashR outperforms the in-memory execution of H2O and Spark MLlib by a factor of 2-10 and outperforms Revolution R Open by more than an order of magnitude.

==> code/Run_FlashR.R <==
vecs <- fm.load.dense.matrix(c("/mnt/nfs/zhengda/data/Criteo/day_0.gz", "/mnt/nfs/zhengda/data/Criteo/day_1"), in.mem=TRUE, ele.type=c(rep("I", 14), rep("X", 16)), delim="\t")

# The steps for setting up the testing environment.
library(FlashRLearn)
fm.set.conf("matrix/conf/run_test-EM.txt")
data <- fm.get.dense.matrix("Criteo_2days.mat")
fm.set.test.na(FALSE)

source("FlashR-learn/R/grad.desc.R")
source("FlashR-learn/R/classification.R")
train.data <- fm.conv.store(scale(as.double(data[,2:40])), in.mem=TRUE)
res <- logistic.regression(train.data, data[,1], method="Newton")
res <- logistic.regression(fm.conv.store(train.data, in.mem=TRUE), fm.conv.store(data[,1], in.mem=TRUE), method="GD")

for (i in 1:5) {start <- Sys.time(); res <- cor(as.double(data)); end <- Sys.time(); print(end - start)}
for (i in 1:5) {start <- Sys.time(); res <- prcomp(as.double(data), retx=FALSE); end <- Sys.time(); print(end - start)}
start <- Sys.time(); res <- fm.kmeans(as.double(data), 10, 10, use.blas=TRUE); end <- Sys.time(); print(end - start)
for (i in 1:5) {start <- Sys.time(); res <- naiveBayes.train(as.double(data[,2:40]), data[,1]); end <- Sys.time(); print(end - start)}



==> code/Run_H2O.R <==
library(h2o)
h2o.init(nthreads=48, max_mem_size="500G")
data <- h2o.importFile("/mnt/nfs/zhengda/data/Criteo/day_1.factor", col.types=c("categorical", rep("double", 39)))
start <- Sys.time(); res <- summary(data); end <- Sys.time(); print(end -start)
start <- Sys.time(); res <- h2o.prcomp(data, k=ncol(data), transform="STANDARDIZE", , compute_metrics=FALSE); end <- Sys.time(); print(end - start)
start <- Sys.time(); res <- h2o.kmeans(data, k=10, max_iterations=10, init="Random"); end <- Sys.time(); print(end - start)
start <- Sys.time(); res <- h2o.glm(2:40, 1, data, family="binomial", solver="L_BFGS"); end <- Sys.time(); print(end - start)
start <- Sys.time(); res <- h2o.naiveBayes(2:40, 1, data, compute_metrics=FALSE); end <- Sys.time(); print(end - start)


==> code/TestLIB/run_spark.sh <==
# To compile the testing code.
sbt package

# k-means.
../bin/spark-submit  --master local[48] --class org.apache.spark.examples.mllib.DenseKMeans target/scala-2.10/simple-project_2.10-1.0.jar /mnt/nfs/zhengda/data/Criteo/day_1.factor 10 10

# logistic regression
../bin/spark-submit  --master local[48] --class org.apache.spark.examples.mllib.LogisticRegressionWithLBFGSExample target/scala-2.10/simple-project_2.10-1.0.jar /mnt/nfs/zhengda/data/Criteo/day_1.factor

../bin/spark-submit  --master local[48] --class org.apache.spark.examples.mllib.NaiveBayesExample target/scala-2.10/simple-project_2.10-1.0.jar /mnt/nfs/zhengda/data/Criteo_2days_scale.txt

